A Compact Formula for Conserved Three-Point Tensor Structures in 4D CFT

We derive a compact analytic formula for a complete basis of conformally invariant tensor structures for three-point functions of conserved operators in arbitrary 4D Lorentz representations. The construction follows directly from a novel constraint equivalent to applying conservation conditions at each point: the leading terms in all OPE limits appear as symmetric traceless tensors. We derive this by lifting to a unified $\mathrm{SU}(m,m|2n)$ analytic superspace framework, where the conservation conditions are automatically solved and then reducing back to 4D CFT. The same method is also used for cases involving one non-conserved operator. This formalism further reveals a map of the counting of CFT tensor structures to that of finite-dimensional $\mathrm{SU}(2n)$ representations, solved by Littlewood-Richardson coefficients. All results can be directly re-interpreted as three-point $\mathcal{N}=2$ and $\mathcal{N}=4$ superconformal tensor structures via the unified analytic superspace.

==> anc/MainFormula.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     60323,       1538]
NotebookOptionsPosition[     56811,       1472]
NotebookOutlinePosition[     57234,       1489]
CellTagsIndexPosition[     57191,       1486]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Three-point functions of conserved tensors in 4D CFT", "Title",
 CellChangeTimes->{{3.97400548926544*^9, 
  3.974005542656554*^9}},ExpressionUUID->"377d5e42-edd1-426c-a639-\
5aa4fcbb0551"],

Cell["Paul Heslop and Hector Puerta Ramisa", "Subtitle",
 CellChangeTimes->{{3.974005558860175*^9, 
  3.974005564484816*^9}},ExpressionUUID->"73a80b5b-81a8-4d71-97fc-\
849fae447e9f"],

Cell[CellGroupData[{

Cell["Evaluate main formula", "Section",
 CellChangeTimes->{{3.974005590176579*^9, 
  3.97400559455059*^9}},ExpressionUUID->"c0973d73-c55f-491e-82d2-\
82567db98802"],

Cell[BoxData[
 RowBox[{"toV", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ":>", 
     SubscriptBox["Y", "1"]}], ",", 
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ":>", 
     SubscriptBox["Y", "2"]}], ",", 
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ":>", 
     SubscriptBox["Y", "3"]}], ",", 
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ":>", 
     SubscriptBox["\[CapitalIota]", "12"]}], ",", 
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ":>", 
     RowBox[{"-", 
      SubscriptBox["\[CapitalIota]", "21"]}]}], ",", 
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ":>", 
     SubscriptBox["\[CapitalIota]", "23"]}], ",", 
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ":>", 
     RowBox[{"-", 
      SubscriptBox["\[CapitalIota]", "32"]}]}], ",", 
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ":>", 
     SubscriptBox["\[CapitalIota]", "31"]}], ",", 
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"1", ",", "3"}], "]"}], ":>", 
     RowBox[{"-", 
      SubscriptBox["\[CapitalIota]", "13"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9740046932834673`*^9, 3.974004697714911*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"35b84d40-61ca-4d93-b518-82e74a265801"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JJJ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s1_", ",", "bs1_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2_", ",", "bs2_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s3_", ",", "bs3_"}], "}"}]}], "}"}], ",", "\[Alpha]_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "param", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], "=!=", 
        RowBox[{"bs1", "+", "bs2", "+", "bs3"}]}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{"Selection", " ", "rule"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"param", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
         RowBox[{"\[Alpha]", "-", 
          RowBox[{"g", "[", "2", "]"}], "-", 
          RowBox[{"g", "[", "3", "]"}], "+", "s1"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
         RowBox[{"g", "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "+", 
          RowBox[{"g", "[", "2", "]"}], "-", "s1", "+", "bs1"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "+", 
          RowBox[{"g", "[", "3", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
         RowBox[{"\[Alpha]", "-", 
          RowBox[{"g", "[", "1", "]"}], "-", 
          RowBox[{"g", "[", "3", "]"}], "+", "bs2"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
         RowBox[{"g", "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
         RowBox[{"g", "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "+", 
          RowBox[{"g", "[", "1", "]"}], "+", "s2", "-", "bs2"}]}], ",", 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
         RowBox[{"\[Alpha]", "-", 
          RowBox[{"g", "[", "1", "]"}], "-", 
          RowBox[{"g", "[", "2", "]"}], "+", "s1", "+", "s3", "-", 
          "bs1"}]}]}], "}"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{"Apply", " ", "parametrisation"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"yy", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"\[Beta]", "[", 
              RowBox[{"i", ",", "j"}], "]"}]], 
            RowBox[{
             RowBox[{"\[Beta]", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "!"}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
         "param"}], "/.", "toV"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "1", "]"}], ",", "0", ",", "s3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", "0", ",", "s1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "3", "]"}], ",", "0", ",", "s2"}], "}"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.974004433803667*^9, 3.974004440982407*^9}, {
  3.974004477801155*^9, 3.9740044891024323`*^9}, {3.974004520148555*^9, 
  3.974004593862028*^9}, {3.974004639083419*^9, 3.97400463955584*^9}, {
  3.974004704504081*^9, 3.974004705772799*^9}, {3.9740053730308437`*^9, 
  3.974005414118025*^9}, {3.974005457892377*^9, 3.974005464570386*^9}, {
  3.974005516867976*^9, 3.974005521115172*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"cce38873-c000-44d2-8c21-07a81445340d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.974005643168209*^9, 3.9740056874196167`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"00fe0409-3871-471d-a715-a3da562e7a28"],

Cell[BoxData[
 RowBox[{"-", 
  SubscriptBox["\[CapitalIota]", "21"]}]], "Output",
 CellChangeTimes->{{3.974005649322116*^9, 3.974005687697329*^9}},
 CellLabel->
  "Out[105]=",ExpressionUUID->"2c66fdcc-2199-4413-9f4e-d31df14e79bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["Y", "2"]}], "-", 
  RowBox[{
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "21"]}]}]], "Output",
 CellChangeTimes->{{3.974005649322116*^9, 3.9740056876982317`*^9}},
 CellLabel->
  "Out[106]=",ExpressionUUID->"1fe5c964-0908-45f1-922d-b510ea9a7bad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.974005690520507*^9, 3.974005715625284*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"207e1ce4-3b76-4a76-a785-7aac8f4aeb47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["\[CapitalIota]", "13"]}], " ", 
  SubscriptBox["\[CapitalIota]", "21"], " ", 
  SubscriptBox["\[CapitalIota]", "32"]}]], "Output",
 CellChangeTimes->{3.9740057159489803`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"8bed5f5b-9fe5-4dc1-90bb-98d9f9aa11f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["Y", "2"], " ", 
   SubscriptBox["Y", "3"]}], "-", 
  RowBox[{
   SubscriptBox["Y", "3"], " ", 
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "21"]}], "-", 
  RowBox[{
   SubscriptBox["Y", "2"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubscriptBox["\[CapitalIota]", "31"]}], "-", 
  RowBox[{
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}]}]], "Output",
 CellChangeTimes->{3.974005715949956*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"85f477cd-723b-4b19-87ec-bfc4eb1021e7"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[CapitalIota]", "12"], " ", 
  SubscriptBox["\[CapitalIota]", "23"], " ", 
  SubscriptBox["\[CapitalIota]", "31"]}]], "Output",
 CellChangeTimes->{3.9740057159505787`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"55a35162-7caa-4eac-b7a4-0d808d6a663a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"-", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"-", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}], ",", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}], ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}], ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.974005726350257*^9, 3.974005758590222*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"9f5c404f-fdd7-49bb-a161-ecf48cd940f8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
  SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
  SubsuperscriptBox["\[CapitalIota]", "32", "2"]}]], "Output",
 CellChangeTimes->{3.974005759079968*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"32a35d0c-7331-4081-a983-6d1ab5a64df7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["Y", "1"]}], " ", 
   SubscriptBox["Y", "2"], " ", 
   SubscriptBox["Y", "3"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubscriptBox["\[CapitalIota]", "21"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["Y", "3"], " ", 
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["Y", "2"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
   SubscriptBox["\[CapitalIota]", "21"], " ", 
   SubscriptBox["\[CapitalIota]", "31"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubscriptBox["\[CapitalIota]", "21"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "32", "2"]}]}]], "Output",
 CellChangeTimes->{3.9740057591055717`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"e03bf8f2-1f0a-46f7-ad8e-55f501440787"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "8"], " ", 
   SubsuperscriptBox["Y", "1", "2"], " ", 
   SubsuperscriptBox["Y", "2", "2"], " ", 
   SubsuperscriptBox["Y", "3", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["Y", "2"], " ", 
   SubsuperscriptBox["Y", "3", "2"], " ", 
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "21"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SubsuperscriptBox["Y", "3", "2"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "21", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["Y", "1"], " ", 
   SubsuperscriptBox["Y", "2", "2"], " ", 
   SubscriptBox["Y", "3"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubscriptBox["\[CapitalIota]", "31"]}], "+", 
  RowBox[{
   SubscriptBox["Y", "2"], " ", 
   SubscriptBox["Y", "3"], " ", 
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubscriptBox["\[CapitalIota]", "21"], " ", 
   SubscriptBox["\[CapitalIota]", "31"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SubsuperscriptBox["Y", "2", "2"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "31", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["Y", "1", "2"], " ", 
   SubscriptBox["Y", "2"], " ", 
   SubscriptBox["Y", "3"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}], "+", 
  RowBox[{
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["Y", "3"], " ", 
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "21"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}], "+", 
  RowBox[{
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["Y", "2"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubscriptBox["\[CapitalIota]", "31"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}], "-", 
  RowBox[{
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubscriptBox["\[CapitalIota]", "21"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubscriptBox["\[CapitalIota]", "31"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SubsuperscriptBox["Y", "1", "2"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "32", "2"]}]}]], "Output",
 CellChangeTimes->{3.9740057591065283`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"837cb2d5-b368-4e00-9c8a-92dd04dedb5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["Y", "2"], " ", 
   SubscriptBox["Y", "3"], " ", 
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubscriptBox["\[CapitalIota]", "31"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["Y", "3"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
   SubscriptBox["\[CapitalIota]", "21"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubscriptBox["\[CapitalIota]", "31"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["Y", "2"], " ", 
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubscriptBox["\[CapitalIota]", "13"], " ", 
   SubscriptBox["\[CapitalIota]", "23"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "31", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["Y", "1"], " ", 
   SubscriptBox["\[CapitalIota]", "12"], " ", 
   SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
   SubscriptBox["\[CapitalIota]", "31"], " ", 
   SubscriptBox["\[CapitalIota]", "32"]}]}]], "Output",
 CellChangeTimes->{3.974005759107239*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"7afaf589-053b-45ec-87d7-8d6106a0aab5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
  SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
  SubsuperscriptBox["\[CapitalIota]", "31", "2"]}]], "Output",
 CellChangeTimes->{3.974005759107737*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"74c8e4d1-4670-4d92-8764-2cf595e72429"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JJJ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.974005209483672*^9, 3.974005250586895*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"f08f0b60-3461-4846-b01f-b4f59e0a12c6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.97400522982404*^9, 3.974005250997306*^9}, 
   3.974005377775259*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"7f6480ab-3003-40a5-ba9a-c74a2f3fa46b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Array of all structures", "Section",
 CellChangeTimes->{{3.9740056201394157`*^9, 3.974005628055253*^9}, {
  3.9740058472135267`*^9, 
  3.974005850287731*^9}},ExpressionUUID->"a523d094-7f22-437a-87d4-\
cd345bb0b8ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListJJJ", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s1_", ",", "bs1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s2_", ",", "bs2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s3_", ",", "bs3_"}], "}"}]}], "}"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "jjj", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jjj", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"JJJ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"s1", ",", "bs1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s2", ",", "bs2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s3", ",", "bs3"}], "}"}]}], "}"}], ",", "a"}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cases", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"jjj", ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#", "=!=", "0"}], "&"}], ")"}]}]}], "]"}], "//", 
        "Expand"}], "//", "MatrixForm"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.974004597427723*^9, 3.974004616272355*^9}, {
  3.974004725074347*^9, 3.9740047255030403`*^9}, {3.974004816282259*^9, 
  3.974004871813196*^9}, {3.974004938030805*^9, 3.974005087940774*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"98ee2864-9d08-41f3-aa07-c558c60b2c9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListJJJ", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.974005175285961*^9, 3.974005182114901*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"f0b4bea2-5d3c-48cf-9c47-b0afc0a1ef2a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["Y", "2"]}], "-", 
        RowBox[{
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "21"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.97400518253468*^9},
 CellLabel->
  "Out[83]//MatrixForm=",ExpressionUUID->"907dfc24-061e-43ee-82fd-\
165767d80c14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListJJJ", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.97400519288281*^9, 3.9740051939062777`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"d864b61c-23d3-4582-96b3-cbb55b64099c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[CapitalIota]", "13"]}], " ", 
        SubscriptBox["\[CapitalIota]", "21"], " ", 
        SubscriptBox["\[CapitalIota]", "32"]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["Y", "2"], " ", 
         SubscriptBox["Y", "3"]}], "-", 
        RowBox[{
         SubscriptBox["Y", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "21"]}], "-", 
        RowBox[{
         SubscriptBox["Y", "2"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "31"]}], "-", 
        RowBox[{
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}]}]},
      {
       RowBox[{
        SubscriptBox["\[CapitalIota]", "12"], " ", 
        SubscriptBox["\[CapitalIota]", "23"], " ", 
        SubscriptBox["\[CapitalIota]", "31"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.974005194402647*^9},
 CellLabel->
  "Out[84]//MatrixForm=",ExpressionUUID->"cc80886c-99bb-44f1-a306-\
d1262d8a368c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListJJJ", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.974005091065412*^9, 3.974005114501079*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2c167165-1526-4471-a0f5-b41d442c4659"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox["1", "8"], " ", 
        SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
        SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
        SubsuperscriptBox["\[CapitalIota]", "32", "2"]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["Y", "1"]}], " ", 
         SubscriptBox["Y", "2"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "21"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubscriptBox["Y", "2"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
         SubscriptBox["\[CapitalIota]", "21"], " ", 
         SubscriptBox["\[CapitalIota]", "31"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "21"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "32", "2"]}]}]},
      {
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         SubsuperscriptBox["Y", "1", "2"], " ", 
         SubsuperscriptBox["Y", "2", "2"], " ", 
         SubsuperscriptBox["Y", "3", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["Y", "2"], " ", 
         SubsuperscriptBox["Y", "3", "2"], " ", 
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "21"]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SubsuperscriptBox["Y", "3", "2"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "21", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubscriptBox["Y", "1"], " ", 
         SubsuperscriptBox["Y", "2", "2"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "31"]}], "+", 
        RowBox[{
         SubscriptBox["Y", "2"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "21"], " ", 
         SubscriptBox["\[CapitalIota]", "31"]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SubsuperscriptBox["Y", "2", "2"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "31", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubsuperscriptBox["Y", "1", "2"], " ", 
         SubscriptBox["Y", "2"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}], "+", 
        RowBox[{
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "21"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}], "+", 
        RowBox[{
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["Y", "2"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubscriptBox["\[CapitalIota]", "31"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}], "-", 
        RowBox[{
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "21"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubscriptBox["\[CapitalIota]", "31"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SubsuperscriptBox["Y", "1", "2"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "32", "2"]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["Y", "2"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubscriptBox["\[CapitalIota]", "31"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
         SubscriptBox["\[CapitalIota]", "21"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubscriptBox["\[CapitalIota]", "31"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubscriptBox["Y", "2"], " ", 
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "31", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SubscriptBox["Y", "1"], " ", 
         SubscriptBox["\[CapitalIota]", "12"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
         SubscriptBox["\[CapitalIota]", "31"], " ", 
         SubscriptBox["\[CapitalIota]", "32"]}]}]},
      {
       RowBox[{
        FractionBox["1", "8"], " ", 
        SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
        SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
        SubsuperscriptBox["\[CapitalIota]", "31", "2"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.974005100751383*^9, 3.974005115049934*^9}},
 CellLabel->
  "Out[82]//MatrixForm=",ExpressionUUID->"c293dcfa-22d0-4554-9686-\
f5938f180827"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListJJJ", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.974005813406279*^9, 3.974005818705748*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"895f395e-f7ab-4532-b7ec-d68a703dae92"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubsuperscriptBox["Y", "1", "2"], " ", 
           SubsuperscriptBox["Y", "2", "4"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "13", "3"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "207360"]}], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "12"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "25920"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "34560"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubsuperscriptBox["Y", "1", "2"], " ", 
           SubsuperscriptBox["Y", "2", "4"], " ", 
           SubscriptBox["Y", "3"], " ", 
           SubscriptBox["\[CapitalIota]", "12"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "11520"]}], "+", 
        
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "2880"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "5760"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "12"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "17280"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "8640"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "1", "2"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "12"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "17280"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "5760"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "17280"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubsuperscriptBox["Y", "1", "2"], " ", 
           SubsuperscriptBox["Y", "2", "4"], " ", 
           SubsuperscriptBox["Y", "3", "2"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
           SubscriptBox["\[CapitalIota]", "13"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "4608"]}], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "1728"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "4608"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "4"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "2304"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "1728"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "4"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "13824"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "1", "2"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "2880"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "1440"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "5760"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "2880"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "2880"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "1", "2"], " ", 
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "11520"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubscriptBox["Y", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "8640"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "69120"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubsuperscriptBox["Y", "1", "2"], " ", 
           SubsuperscriptBox["Y", "2", "4"], " ", 
           SubsuperscriptBox["Y", "3", "3"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "10368"]}], "+", 
        
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["Y", "3", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "5184"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["Y", "3", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "17280"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "4"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "1728"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "1728"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "4"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "3456"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "1", "2"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "3456"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "2304"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "2"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "11520"], "-", 
        RowBox[{
         FractionBox["1", "864"], " ", 
         SubscriptBox["Y", "1"], " ", 
         SubsuperscriptBox["Y", "2", "3"], " ", 
         SubscriptBox["Y", "3"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
         SubscriptBox["\[CapitalIota]", "13"], " ", 
         SubscriptBox["\[CapitalIota]", "23"], " ", 
         SubscriptBox["\[CapitalIota]", "31"], " ", 
         SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "1152"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "13", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "3456"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "1", "2"], " ", 
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "5760"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubscriptBox["Y", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "5760"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "21", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "57600"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "2880"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "5760"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "1", "2"], " ", 
          SubscriptBox["Y", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "51840"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "6"]}], "103680"]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "4"], " ", 
          SubsuperscriptBox["Y", "3", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "2"]}], "6912"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["Y", "3", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "2"]}], "8640"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "4"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "2"]}], "4608"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "1728"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "2880"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "1728"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "2304"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "5760"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubscriptBox["\[CapitalIota]", "13"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "4608"], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "1"], " ", 
          SubscriptBox["Y", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "4"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "17280"], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubscriptBox["\[CapitalIota]", "21"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "3"], " ", 
          SubscriptBox["\[CapitalIota]", "31"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "5"]}], "86400"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubsuperscriptBox["Y", "2", "4"], " ", 
           SubsuperscriptBox["Y", "3", "3"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
           SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
           SubscriptBox["\[CapitalIota]", "32"]}], "34560"]}], "+", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "3"], " ", 
          SubsuperscriptBox["Y", "3", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubscriptBox["\[CapitalIota]", "23"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "2"]}], "5760"], "-", 
        FractionBox[
         RowBox[{
          SubsuperscriptBox["Y", "2", "2"], " ", 
          SubscriptBox["Y", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "3"]}], "5760"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["Y", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "12", "5"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "23", "3"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "31", "2"], " ", 
          SubsuperscriptBox["\[CapitalIota]", "32", "4"]}], "34560"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9740058209826736`*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"5ef5ed14-ad8c-4c6b-b330-\
48e11c12bd92"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1710, 1044},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a1e1594c-0a3a-4abc-9c0a-dccde646541c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 194, 3, 120, "Title",ExpressionUUID->"377d5e42-edd1-426c-a639-5aa4fcbb0551"],
Cell[773, 27, 182, 3, 65, "Subtitle",ExpressionUUID->"73a80b5b-81a8-4d71-97fc-849fae447e9f"],
Cell[CellGroupData[{
Cell[980, 34, 165, 3, 82, "Section",ExpressionUUID->"c0973d73-c55f-491e-82d2-82567db98802"],
Cell[1148, 39, 1456, 44, 36, "Input",ExpressionUUID->"35b84d40-61ca-4d93-b518-82e74a265801"],
Cell[2607, 85, 4432, 116, 174, "Input",ExpressionUUID->"cce38873-c000-44d2-8c21-07a81445340d"],
Cell[CellGroupData[{
Cell[7064, 205, 767, 24, 62, "Input",ExpressionUUID->"00fe0409-3871-471d-a715-a3da562e7a28"],
Cell[7834, 231, 230, 5, 41, "Output",ExpressionUUID->"2c66fdcc-2199-4413-9f4e-d31df14e79bd"],
Cell[8067, 238, 367, 10, 41, "Output",ExpressionUUID->"1fe5c964-0908-45f1-922d-b510ea9a7bad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8471, 253, 1063, 34, 87, "Input",ExpressionUUID->"207e1ce4-3b76-4a76-a785-7aac8f4aeb47"],
Cell[9537, 289, 314, 8, 41, "Output",ExpressionUUID->"8bed5f5b-9fe5-4dc1-90bb-98d9f9aa11f9"],
Cell[9854, 299, 687, 20, 41, "Output",ExpressionUUID->"85f477cd-723b-4b19-87ec-bfc4eb1021e7"],
Cell[10544, 321, 295, 7, 41, "Output",ExpressionUUID->"55a35162-7caa-4eac-b7a4-0d808d6a663a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10876, 333, 1678, 55, 138, "Input",ExpressionUUID->"9f5c404f-fdd7-49bb-a161-ecf48cd940f8"],
Cell[12557, 390, 354, 8, 55, "Output",ExpressionUUID->"32a35d0c-7331-4081-a983-6d1ab5a64df7"],
Cell[12914, 400, 1258, 33, 55, "Output",ExpressionUUID->"e03bf8f2-1f0a-46f7-ad8e-55f501440787"],
Cell[14175, 435, 2777, 73, 98, "Output",ExpressionUUID->"837cb2d5-b368-4e00-9c8a-92dd04dedb5c"],
Cell[16955, 510, 1236, 32, 55, "Output",ExpressionUUID->"7afaf589-053b-45ec-87d7-8d6106a0aab5"],
Cell[18194, 544, 354, 8, 55, "Output",ExpressionUUID->"74c8e4d1-4670-4d92-8764-2cf595e72429"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18585, 557, 442, 12, 36, "Input",ExpressionUUID->"f08f0b60-3461-4846-b01f-b4f59e0a12c6"],
Cell[19030, 571, 198, 3, 41, "Output",ExpressionUUID->"7f6480ab-3003-40a5-ba9a-c74a2f3fa46b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19277, 580, 221, 4, 64, "Section",ExpressionUUID->"a523d094-7f22-437a-87d4-cd345bb0b8ce"],
Cell[19501, 586, 1673, 47, 87, "Input",ExpressionUUID->"98ee2864-9d08-41f3-aa07-c558c60b2c9d"],
Cell[CellGroupData[{
Cell[21199, 637, 415, 11, 36, "Input",ExpressionUUID->"f0b4bea2-5d3c-48cf-9c47-b0afc0a1ef2a"],
Cell[21617, 650, 876, 27, 58, "Output",ExpressionUUID->"907dfc24-061e-43ee-82fd-165767d80c14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22530, 682, 416, 11, 36, "Input",ExpressionUUID->"d864b61c-23d3-4582-96b3-cbb55b64099c"],
Cell[22949, 695, 1662, 48, 96, "Output",ExpressionUUID->"cc80886c-99bb-44f1-a306-d1262d8a368c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24648, 748, 415, 11, 36, "Input",ExpressionUUID->"2c167165-1526-4471-a0f5-b41d442c4659"],
Cell[25066, 761, 6767, 163, 180, "Output",ExpressionUUID->"c293dcfa-22d0-4554-9686-f5938f180827"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31870, 929, 420, 12, 36, "Input",ExpressionUUID->"895f395e-f7ab-4532-b7ec-d68a703dae92"],
Cell[32293, 943, 24478, 524, 253, "Output",ExpressionUUID->"5ef5ed14-ad8c-4c6b-b330-48e11c12bd92"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


